Data Minimisation: a Language-Based Approach (Long Version)

Data minimisation is a privacy-enhancing principle considered as one of the pillars of personal data regulations. This principle dictates that personal data collected should be no more than necessary for the specific purpose consented by the user. In this paper we study data minimisation from a programming language perspective. We assume that a given program embodies the purpose of data collection, and define a data minimiser as a pre-processor for the input which reduces the amount of information available to the program without compromising its functionality. In this context we study formal definitions of data minimisation, present different mechanisms and architectures to ensure data minimisation, and provide a procedure to synthesise a correct data minimiser for a given program.

==> assets/generic_minimiser_code.java <==
input(input)
repr_input == f_0(r(k(input)))
if (cond_1(input))
    then (repr_input := f_1(r(k(input)))
...
if (cond_n(input))
    then (repr_input := f_n(r(k(input)))
output(repr_input)
